Super Sum rules for Long-Range Models

We study sum rules that control the Regge limit of one-dimensional conformal field theory (CFT) correlators and relate them to dual bulk scattering processes at high energies in $\mathrm{AdS}_2$. By imposing the condition that no scattering takes place in the bulk, these sum rules single out special solutions to crossing symmetry that describe long-range models, which can be understood as free fields in AdS with boundary interactions tuned to criticality. We test these sum rules perturbatively in several distinct theories, namely the 1d long-range versions of the Ising, $O(N)$ and Lee--Yang models, and find that they correctly predict the CFT data characterising these theories. Along the way we compute for the first time the leading contributions of quadruple-twist operators to the long range Ising correlator and analyse their role in the new sum rules. Finally, we explore the consequences of imposing these sum rules in a numerical bootstrap framework and find that they lead to substantial reductions in the allowed parameter space.

==> Superfunctional_Submission.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    116791,       2751]
NotebookOptionsPosition[    116003,       2729]
NotebookOutlinePosition[    116396,       2745]
CellTagsIndexPosition[    116353,       2742]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Superbounded Functionals for Identical Correlators in 1D O(N) CFTs\
\>", "Title",
 CellChangeTimes->{{3.98327445937567*^9, 3.983274488733034*^9}, {
  3.9832745225169497`*^9, 
  3.983274532017015*^9}},ExpressionUUID->"aa000001-0000-0000-0000-\
000000000001"],

Cell["\<\
This notebook defines the list of superbounded linear functionals used in the \
main text. Each functional has three sectors {S, T, A} and is expressed in \
closed form using Gamma functions and regularised HypergeometricPFQ \
functions. These definitions are provided as ancillary material to accompany \
the main paper.\
\>", "Text",
 CellChangeTimes->{{3.983274357970228*^9, 
  3.98327436954753*^9}},ExpressionUUID->"aa000001-0000-0000-0000-\
000000000002"],

Cell[CellGroupData[{

Cell["Functional Definitions", "Section",ExpressionUUID->"aa000001-0000-0000-0000-000000000003"],

Cell[TextData[{
 "The variable ",
 StyleBox["omegaList", "Code"],
 " is a list of three functionals {",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[Omega]", "~"], "1"]],ExpressionUUID->
  "aa000001-0000-0000-0000-000000000004"],
 ", ",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[Omega]", "~"], "2"]],ExpressionUUID->
  "aa000001-0000-0000-0000-000000000005"],
 ", ",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[Omega]", "~"], "3"]],ExpressionUUID->
  "aa000001-0000-0000-0000-000000000006"],
 "}. Each functional is itself a triplet {S, T, A} of sector contributions. \
Evaluate the cell below to load all definitions into the Mathematica kernel."
}], "Text",ExpressionUUID->"aa000001-0000-0000-0000-000000000007"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"omegaList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"6", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], "2"],
            " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"],
            " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["2", "\[CapitalNu]"]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["4", 
            RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"]}], 
              
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"]}], 
              
              RowBox[{"\[CapitalNu]", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]]}], 
            ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"7", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
            SqrtBox["\[Pi]"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
            
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
               RowBox[{"HypergeometricPFQRegularized", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   FractionBox["\[CapitalDelta]", "2"], ",", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                   FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], ",", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                  "}"}], ",", "1"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
               RowBox[{"HypergeometricPFQRegularized", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                  "}"}], ",", "1"}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            "\[CapitalNu]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["\[CapitalDelta]", "2"]}], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"6", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
               "2"], " ", "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalNu]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
               "3"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", "\[CapitalNu]", " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                 "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[CapitalDelta]", "2"]}], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"4", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["2", "\[CapitalNu]"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
                "\[CapitalNu]", "-", 
                RowBox[{
                "3", " ", "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              " ", "\[CapitalNu]", " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                 "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[CapitalDelta]", "2"]}], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalNu]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], 
                  "4"]}], 
                RowBox[{"Gamma", "[", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]], "+", 
               FractionBox[
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], 
                  "4"]}], 
                RowBox[{"\[CapitalNu]", " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]]}], 
              ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
             "\[CapitalNu]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[CapitalDelta]", "2"]}], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["2", 
                 SuperscriptBox["\[CapitalNu]", "2"]], "+", 
                FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                 "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[CapitalDelta]", "2"]}], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
            
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[CapitalDelta]", "2"], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["\[CapitalDelta]", "2"], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["4", 
               RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["2", "\[CapitalNu]"]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalNu]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              "\[CapitalNu]", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}]], 
              " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
                 " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}],
                "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[CapitalNu]", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}]}]], 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
            
            SuperscriptBox[
             RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   "]"}], "2"]}]], "2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "2", " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "4", " ", 
                  
                  RowBox[{"Gamma", "[", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"3", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              "2"], " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
              "3"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "2"]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
              "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+",
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[CapitalDelta]", "2"]}], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
             
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "2"]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+",
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[CapitalDelta]", "2"]}], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
             
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[CapitalDelta]", "2"]}], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["4", 
               RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                 "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[CapitalDelta]", "2"]}], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
         ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], "2"],
            " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"],
            " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
             "\[CapitalNu]", "-", 
             RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}],
              "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["4", 
            RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
           SqrtBox["\[Pi]"], " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"7", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["4", 
             RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
            SqrtBox["\[Pi]"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["2", "\[CapitalNu]"]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
            
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Gamma", "[", 
                FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
               RowBox[{"HypergeometricPFQRegularized", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   FractionBox["\[CapitalDelta]", "2"], ",", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                   FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], ",", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                  "}"}], ",", "1"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
               RowBox[{"HypergeometricPFQRegularized", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   ",", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                  "}"}], ",", "1"}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["\[CapitalDelta]", "2"]}], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
            
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[CapitalDelta]", "2"], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["\[CapitalDelta]", "2"], "+", 
               "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
                 " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}],
                "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}]], 
            "\[CapitalDelta]", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
            
            SuperscriptBox[
             RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 
                 SuperscriptBox[
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   "]"}], "2"]}]], "2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "2", " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "4", " ", 
                  
                  RowBox[{"Gamma", "[", 
                   FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"3", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQRegularized", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"6", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], "2"], 
          " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], 
          " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[CapitalDelta]", "2"]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"7", "+", "\[CapitalDelta]", "-", 
             RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
            " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          RowBox[{"\[CapitalNu]", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}],
             "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[CapitalDelta]", "2"]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}]]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
                " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}], ")"}]}]}], 
       "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.981112991474956*^9, 3.9811130689895906`*^9}, {
   3.9811131159503202`*^9, 3.981113151225078*^9}, {3.981113229784535*^9, 
   3.981113242904826*^9}, 3.981113355464191*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"1445de40-e4f3-431c-85f8-e2a305639035"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 872},
WindowMargins->{{0, Automatic}, {Automatic, 34}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Article.nb",
ExpressionUUID->"33c646c5-e02d-4eed-9e1b-431469d7fec8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 267, 6, 96, "Title",ExpressionUUID->"aa000001-0000-0000-0000-000000000001"],
Cell[846, 30, 470, 9, 55, "Text",ExpressionUUID->"aa000001-0000-0000-0000-000000000002"],
Cell[CellGroupData[{
Cell[1341, 43, 96, 0, 66, "Section",ExpressionUUID->"aa000001-0000-0000-0000-000000000003"],
Cell[1440, 45, 736, 20, 33, "Text",ExpressionUUID->"aa000001-0000-0000-0000-000000000007"],
Cell[2179, 67, 113796, 2658, 2627, "Input",ExpressionUUID->"1445de40-e4f3-431c-85f8-e2a305639035"]
}, Open  ]]
}, Open  ]]
}
]
*)


